CVaR-Based Variational Quantum Optimization for User Association in Handoff-Aware Vehicular Networks

Efficient resource allocation is essential for optimizing various tasks in wireless networks, which are usually formulated as generalized assignment problems (GAP). GAP, as a generalized version of the linear sum assignment problem, involves both equality and inequality constraints that add computational challenges. In this work, we present a novel Conditional Value at Risk (CVaR)-based Variational Quantum Eigensolver (VQE) framework to address GAP in vehicular networks (VNets). Our approach leverages a hybrid quantum-classical structure, integrating a tailored cost function that balances both objective and constraint-specific penalties to improve solution quality and stability. Using the CVaR-VQE model, we handle the GAP efficiently by focusing optimization on the lower tail of the solution space, enhancing both convergence and resilience on noisy intermediate-scale quantum (NISQ) devices. We apply this framework to a user-association problem in VNets, where our method achieves 23.5% improvement compared to the deep neural network (DNN) approach.

==> cleanup.py <==
import os
import re

def clean_latex_file(input_file, output_file):
    """
    Cleans a LaTeX file by removing comments, unnecessary blank lines, and
    brackets around \color{blue}{...}, ensuring paragraphs are separated by
    exactly two empty lines.

    :param input_file: Path to the input LaTeX file.
    :param output_file: Path to the output LaTeX file with modifications.
    """
    try:
        with open(input_file, 'r', encoding='utf-8') as infile:
            lines = infile.readlines()

        cleaned_lines = []
        last_line_empty = False  # Track if the last processed line was empty

        for line in lines:
            stripped_line = line.strip()

            # Ignore comment-only lines or lines starting with %
            if not stripped_line.startswith('%'):
                # Remove inline comments (everything after %) but keep '%' in LaTeX commands
                if '%' in stripped_line:
                    parts = stripped_line.split('%', 1)
                    if '\\' not in parts[0][-1:]:
                        line = parts[0] + '\n'

                # If the line is not empty, add it to the cleaned_lines
                if stripped_line:
                    if last_line_empty:
                        # Ensure exactly two empty lines before a new paragraph
                        cleaned_lines.append('\n')
                        cleaned_lines.append('\n')
                    cleaned_lines.append(line)
                    last_line_empty = False
                else:
                    # If the line is empty, mark it as such
                    last_line_empty = True

        # Combine cleaned content and process for \color{blue}{...} removal
        content = ''.join(cleaned_lines)
        # Regular expression to match \color{blue}{...}
        pattern = r'\\color\{blue\}\{(.*?)\}'
        # Replace \color{blue}{...} with just the inner content
        modified_content = re.sub(pattern, r'\1', content)

        # Write the modified content to the output file
        with open(output_file, 'w', encoding='utf-8') as outfile:
            outfile.write(modified_content)

        print(f"Comments, unnecessary spaces, and \color{{blue}} brackets removed. File saved as {output_file}")
    except FileNotFoundError:
        print(f"File {input_file} not found.")
    except Exception as e:
        print(f"An error occurred: {e}")



# Example usage
input_file_path = "main.tex"  # Replace with your LaTeX file name
output_file_path = "main_no_comment.tex"  # Replace with desired output file name

# remove_latex_comments(input_file_path, output_file_path)
clean_latex_file(input_file_path, output_file_path)
